RefineEvo: Planning-Guided Heuristic Evolution with Bidirectional Experience

Automatic Heuristic Design (AHD) has emerged as a transformative approach for solving combinatorial optimization problems. While recent Large Language Model (LLM)-based methods have shown promise, they predominantly rely on fixed evolutionary operators and struggle to effectively accumulate and reuse historical search experience. This paper proposes RefineEvo, a novel evolutionary framework that transforms AHD from a static trial-and-error process into a planning-guided, experience-driven system. RefineEvo introduces a Planner to dynamically schedule evolutionary operators and trigger refinement based on the current search state, and a Reflector to distill valuable lessons into a Bidirectional Experience Pool containing both positive insights and negative pitfalls. This synergistic framework enables the system to adapt its search tools to the evolving complexity of the problem and leverage trajectory-aware, situation-conditioned insights to guide generation. Experiments on several classic combinatorial optimization benchmarks demonstrate that RefineEvo consistently outperforms strong baselines. In particular, RefineEvo delivers superior solution quality while improving token efficiency, enabling more efficient and autonomous heuristic design.

==> eoh_tsp_constructive.py <==
import math

def select_next_node(current_node, destination_node, unvisited_nodes, distance_matrix):
    next_node = None
    best_score = -float('inf')
    for node in unvisited_nodes:
        immediate_dist = distance_matrix[current_node][node]
        future_dist = distance_matrix[node][destination_node]
        look_ahead_dists = sorted([distance_matrix[node][u] for u in unvisited_nodes if u != node])
        look_ahead_sin = sum(d * math.sin(i + 1) / (i + 1) for i, d in enumerate(look_ahead_dists[:5]))
        look_ahead_log = sum(d / math.log(i + 2) for i, d in enumerate(look_ahead_dists[5:10]))
        score = (0.35 * future_dist + 0.4 * look_ahead_sin + 0.25 * look_ahead_log) / (immediate_dist ** 0.6)
        if score > best_score:
            best_score = score
            next_node = node
    return next_node

==> hsevo_tsp_constructive.py <==
import numpy as np

def select_next_node(current_node, destination_node, unvisited_nodes, distance_matrix):
    if len(unvisited_nodes) == 1:
        return next(iter(unvisited_nodes))
    
    # Core weights with optimized 3% progress scaling
    progress = 1 - len(unvisited_nodes)/len(distance_matrix)
    w_proximity = 0.55 * (1 - 0.03*progress)
    w_cluster = 0.30 * (1 + 0.03*progress)
    w_destination = 0.15
    
    max_dist = np.max(distance_matrix) or 1
    scores = {}
    
    # Precompute metrics
    proximity = {node: distance_matrix[current_node][node]/max_dist for node in unvisited_nodes}
    destination = {node: distance_matrix[node][destination_node]/max_dist for node in unvisited_nodes}
    
    # Robust cluster metric
    cluster = {}
    for node in unvisited_nodes:
        others = unvisited_nodes - {node}
        if others:
            dists = [distance_matrix[node][u]/max_dist for u in others]
            cluster[node] = np.mean(dists) - 0.5 * np.std(dists) if len(dists) > 1 else np.mean(dists)
        else:
            cluster[node] = 0
    
    # Base scoring
    for node in unvisited_nodes:
        scores[node] = (w_proximity * proximity[node]
                       - w_cluster * cluster[node]
                       - w_destination * destination[node])
    
    # Focused lookahead for top 3 candidates
    if len(unvisited_nodes) > 3:
        top_candidates = sorted(unvisited_nodes, key=lambda x: scores[x])[:3]
        for node in top_candidates:
            remaining = unvisited_nodes - {node}
            next_node = min(remaining, key=lambda x: distance_matrix[node][x])
            lookahead = 0.7 * distance_matrix[node][next_node]/max_dist + \
                        0.3 * distance_matrix[next_node][destination_node]/max_dist
            scores[node] = 0.9 * scores[node] + 0.1 * (-lookahead)
    
    # Strict tie-breaking (score -- proximity -- index)
    min_score = min(scores.values())
    candidates = [n for n in scores if scores[n] == min_score]
    
    if len(candidates) > 1:
        min_prox = min(proximity[n] for n in candidates)
        candidates = [n for n in candidates if proximity[n] == min_prox]
        if len(candidates) > 1:
            return min(candidates)
    
    return candidates[0]

==> mcts_tsp_constructive.py <==
def select_next_node(current_node, destination_node, unvisited_nodes, distance_matrix):
    min_score = float('inf')
    next_node = -1
    progress_factor = len(unvisited_nodes) / (len(distance_matrix) - 1)
    for node in unvisited_nodes:
        immediate_dist = distance_matrix[current_node][node]
        remaining_nodes = unvisited_nodes - {node}
        if remaining_nodes:
            future_distances = [distance_matrix[node][x] for x in remaining_nodes]
            sorted_distances = sorted(future_distances)
            median_future_dist = sorted_distances[len(sorted_distances) // 2]
            avg_future_dist = sum(future_distances) / len(remaining_nodes)
            dest_dist = distance_matrix[node][destination_node]
            dynamic_weight = 1.0 + progress_factor
            penalty = (1 / max(1, median_future_dist)) * (1 + progress_factor)
            proximity_penalty = sum(1 / max(1, distance_matrix[node][u]) for u in remaining_nodes)
            score = (immediate_dist * dynamic_weight) - (avg_future_dist / dynamic_weight) + penalty + (0.05 * proximity_penalty) - (0.5 * dest_dist * (1 - progress_factor))
        else:
            score = immediate_dist + distance_matrix[node][destination_node]
        if score < min_score:
            min_score = score
            next_node = node
    return next_node

==> reevo_tsp_constructive.py <==
import numpy as np
import numpy as np
from collections import defaultdict

def select_next_node(current_node, destination_node, unvisited_nodes, distance_matrix):
    if not unvisited_nodes:
        return destination_node
    
    candidates = np.array(list(unvisited_nodes))
    n_remaining = len(candidates)
    
    # Phase 1: Fast nearest neighbor filter
    current_dists = distance_matrix[current_node, candidates]
    nn_candidate = candidates[np.argmin(current_dists)]
    if n_remaining <= 5:  # Small problems use pure NN
        return nn_candidate
    
    # Dynamic parameters
    candidate_pool = min(15, max(5, int(np.sqrt(n_remaining))))
    lookahead_base = min(2, max(1, int(np.log(n_remaining)/2)))
    
    # Cached MST approximations
    mst_cache = defaultdict(float)
    
    def get_mst(nodes):
        key = frozenset(nodes)
        if key not in mst_cache:
            if len(nodes) <= 1:
                mst_cache[key] = 0
            else:
                submatrix = distance_matrix[np.ix_(nodes, nodes)]
                sorted_dists = np.sort(submatrix[np.triu_indices(len(nodes), 1)])
                mst_cache[key] = np.sum(sorted_dists[:len(nodes)-1])
        return mst_cache[key]
    
    # Phase 2: Hybrid evaluation
    sorted_idx = np.argsort(current_dists)
    top_candidates = candidates[sorted_idx[:candidate_pool]]
    
    best_node = nn_candidate
    min_total = current_dists[sorted_idx[0]] + distance_matrix[nn_candidate, destination_node] if n_remaining == 1 else np.inf
    
    for i, node in enumerate(top_candidates):
        step_cost = current_dists[sorted_idx[i]]
        if step_cost >= min_total:
            continue
        
        remaining = unvisited_nodes - {node}
        if not remaining:
            total_cost = step_cost + distance_matrix[node, destination_node]
            if total_cost < min_total:
                min_total = total_cost
                best_node = node
            continue
        
        # Adaptive hybrid estimation
        remaining_list = list(remaining)
        mst_cost = get_mst(remaining_list)
        min_edge = np.min(distance_matrix[node, remaining_list])
        
        hybrid_bound = step_cost + min_edge + mst_cost
        if hybrid_bound >= min_total:
            continue
        
        # Dynamic lookahead depth
        quality_ratio = (min_total - hybrid_bound) / min_total if min_total != np.inf else 1.0
        lookahead = lookahead_base + int(quality_ratio * 3)
        
        # Phase 3: Progressive lookahead
        next_dists = distance_matrix[node, remaining_list]
        lookahead_nodes = np.array(remaining_list)[np.argsort(next_dists)[:lookahead]]
        
        for next_node in lookahead_nodes:
            path_cost = step_cost + distance_matrix[node, next_node]
            mst_remaining = get_mst(list(remaining - {next_node}))
            lower_bound = path_cost + mst_remaining
            
            if lower_bound >= min_total:
                continue
                
            # Fast path completion
            temp_cost = path_cost
            temp_remaining = remaining - {next_node}
            last_node = next_node
            
            while temp_remaining:
                closest = min(temp_remaining, key=lambda x: distance_matrix[last_node, x])
                temp_cost += distance_matrix[last_node, closest]
                if temp_cost >= min_total:
                    break
                last_node = closest
                temp_remaining.remove(closest)
            
            if temp_cost < min_total:
                total_cost = temp_cost + distance_matrix[last_node, destination_node]
                if total_cost < min_total:
                    min_total = total_cost
                    best_node = node
    
    return best_node


==> refine_bpp_online.py <==
import numpy as np

def priority(item, bins_remain_cap):
    # Stabilized exact-fit detection with adaptive tolerance
    cap_variance = np.var(bins_remain_cap)
    epsilon = max(0.015 * item * (1 - np.tanh(cap_variance * 5)), 0.003)
    exact_fits = np.abs(bins_remain_cap - item) < epsilon
    
    # Dynamic threshold tiers based on utilization spectrum
    norm_caps = bins_remain_cap / max(bins_remain_cap)
    threshold_scale = 0.5 * (1 + np.sin(np.pi * (norm_caps - 0.5)))
    
    # Three-tier adaptive sigmoid scoring
    layer_thresh = [item * (1.04 + 0.06 * threshold_scale),
                    item * (1.16 + 0.08 * threshold_scale),
                    item * (1.35 + 0.10 * threshold_scale)]
    
    layer1 = 1.0 / (1.0 + np.exp(-7.0*(bins_remain_cap - layer_thresh[0])))
    layer2 = 1.0 / (1.0 + np.exp(-4.5*(bins_remain_cap - layer_thresh[1])))
    layer3 = 1.0 / (1.0 + np.exp(-2.8*(bins_remain_cap - layer_thresh[2])))
    
    # Dynamic weight balancing
    weight_base = np.array([0.55, 0.35, 0.10])
    weight_mod = 1.0 - 0.2 * cap_variance
    weights = np.clip(weight_base * weight_mod, 0.05, 0.65)
    
    # Combined scoring
    combined_score = (layer1 * weights[0] + 
                     layer2 * weights[1] + 
                     layer3 * weights[2])
    
    # Final priority with exact-fit dominance
    priority_scores = np.where(exact_fits, 3.3, combined_score)
    priority_scores[bins_remain_cap < item] = -np.inf
    
    return priority_scores


==> refine_cvrp_aco.py <==
import numpy as np
from math import atan2, pi

def heuristics(distance_matrix, coordinates, demands, capacity):
    n = len(distance_matrix)
    score_matrix = np.zeros_like(distance_matrix)
    
    # Adaptive parameter control based on problem characteristics
    total_demand = np.sum(demands[1:])
    avg_demand = np.mean(demands[1:])
    demand_ratio = avg_demand / capacity
    alpha = 1.5 - 0.4 * demand_ratio  # Pheromone weight
    beta = 1.8  # Distance weight
    gamma = 0.8 + 0.4 * demand_ratio  # Capacity weight
    
    # Sector partitioning with demand awareness
    depot = coordinates[0]
    dx = coordinates[:,0] - depot[0]
    dy = coordinates[:,1] - depot[1]
    angles = np.array([atan2(y, x) for x, y in zip(dx, dy)])
    n_sectors = max(4, min(12, int((n * demand_ratio)**0.5)))
    sector_edges = np.linspace(-pi, pi, n_sectors + 1)
    sector_assign = np.digitize(angles, sector_edges) - 1
    
    # Enhanced capacity feasibility with demand weighting
    remaining_cap = capacity - demands[:, None]
    cap_feasible = (demands[None, :] <= remaining_cap) & (np.eye(n) == 0)
    cap_feasible[:, 0] = False
    
    # Demand-proportional pheromone updates
    distance_factor = 1 / (distance_matrix + 1e-6)
    demand_weight = np.minimum(1.0, demands[None, :] / avg_demand)
    cap_efficiency = np.minimum(1.0, remaining_cap / np.maximum(1, demands[None, :]))
    pheromone = distance_factor * (1 + 0.3 * np.log1p(cap_efficiency)) * (1 + 0.2 * demand_weight)
    
    # Elite-guided sector cohesion
    same_sector = (sector_assign[:, None] == sector_assign[None, :])
    angle_diffs = np.minimum(np.abs(angles[:, None] - angles[None, :]),
                           2*pi - np.abs(angles[:, None] - angles[None, :]))
    cohesion = np.where(same_sector,
                       np.exp(-angle_diffs / (pi/(n_sectors*1.2))),
                       np.exp(-angle_diffs / (pi/(n_sectors*0.8))))
    pheromone = pheromone * cohesion
    
    # Composite scoring with adaptive weights
    visibility = 1 / (distance_matrix + 1e-6)
    base_score = (pheromone ** alpha) * (visibility ** beta)
    capacity_score = np.where(cap_feasible, cap_efficiency ** gamma, 0)
    score_matrix = base_score * capacity_score
    
    # Elite-preserved depot handling
    depot_scores = (1 / (distance_matrix[0] + 1e-6)) * (1.4 - 0.6*demands/capacity)
    score_matrix[0] = depot_scores
    score_matrix[0,0] = 0
    
    # Normalized output preserving relative strengths
    row_sums = score_matrix.sum(axis=1, keepdims=True)
    return np.where(row_sums > 0, score_matrix / row_sums, 0)


==> refine_kp_constructive.py <==
import numpy as np

def select_next_item(remaining_capacity, weights, values):
    if remaining_capacity <= 0:
        return -1
    
    # Calculate value densities
    densities = values / weights
    mean_density = np.mean(densities)
    
    # Cluster items into three groups based on density
    high_density = np.where(densities > mean_density * 1.5)[0]
    medium_density = np.where((densities <= mean_density * 1.5) & 
                             (densities > mean_density * 0.75))[0]
    low_density = np.where(densities <= mean_density * 0.75)[0]
    
    clusters = [high_density, medium_density, low_density]
    
    best_item = -1
    best_score = -np.inf
    
    for cluster in clusters:
        if len(cluster) == 0:
            continue
            
        # Calculate dynamic weight threshold for this cluster
        cluster_weights = weights[cluster]
        weight_threshold = min(remaining_capacity, 
                              np.percentile(cluster_weights, 75) * 
                              (0.5 + 0.5 * (remaining_capacity / np.max(weights))))
        
        # Evaluate items in this cluster
        for idx in cluster:
            if weights[idx] > remaining_capacity:
                continue
                
            # Base score combining value and density
            score = values[idx] + 2 * densities[idx]
            
            # Capacity utilization bonus
            if weights[idx] <= weight_threshold:
                score += (weight_threshold - weights[idx]) * 0.5
            
            # Future packing potential assessment
            remaining = remaining_capacity - weights[idx]
            if remaining > 0:
                future_score = 0
                for j in np.argsort(-densities):
                    if j != idx and weights[j] <= remaining:
                        future_score += values[j]
                        remaining -= weights[j]
                        if remaining <= 0:
                            break
                score += future_score * 0.3
                
            if score > best_score:
                best_score = score
                best_item = idx
                
    return best_item


==> refine_mkp_aco.py <==
import numpy as np
from scipy.stats import entropy

def heuristics(prize, weight):
    # Dynamic covariance analysis for dimensional sensitivity
    cov_matrix = np.cov(weight, rowvar=False)
    constraint_impact = np.sum(cov_matrix, axis=0)
    weighted_constraints = np.dot(weight, constraint_impact)
    
    # Variance-weighted geometric mean prize density
    dim_variance = np.var(weight, axis=0)
    weighted_densities = prize[:, np.newaxis] / (weight + 1e-8)
    geo_mean = np.exp(np.average(np.log(weighted_densities + 1e-8), 
                               axis=1, weights=dim_variance))
    
    # Entropy-based constraint relaxation
    normalized_weights = weight / (np.sum(weight, axis=0) + 1e-10)
    entropy_scores = -np.sum(normalized_weights * np.log(normalized_weights + 1e-10), axis=1)
    max_violation = np.max(weight, axis=1)
    constraint_factor = np.exp(-2 * max_violation)
    
    # Adaptive momentum mechanism
    momentum = np.zeros_like(prize)
    current_estimate = 0.5*geo_mean + 0.3*(prize/(weighted_constraints+1e-8)) + 0.2*entropy_scores*constraint_factor
    momentum = 0.85*momentum + 0.15*current_estimate
    
    # Variance-adaptive learning rate
    estimate_variance = np.var(current_estimate)
    lr = np.clip(1.0/(1.0 + 0.3*estimate_variance), 0.1, 0.2)
    heur = lr*momentum + (1-lr)*current_estimate
    
    # Dynamic normalization with feasibility threshold
    heur = (heur - np.min(heur)) / (np.max(heur) - np.min(heur) + 1e-8)
    dynamic_threshold = np.percentile(heur, 65) - 0.05*np.mean(max_violation)
    heur = np.where(heur > dynamic_threshold, heur, heur*0.25)
    
    return heur


==> refine_tsp_aco.py <==
import numpy as np
from scipy.special import softmax

def heuristics(distance_matrix):
    epsilon = 1e-10
    n = distance_matrix.shape[0]
    
    # Simplified power-law transformation with size adaptation
    base_exp = 1.1 + 0.1 * np.log(n) / np.log(50)
    smoothed_dist = distance_matrix + epsilon * np.median(distance_matrix)
    heuristic_matrix = 1 / (smoothed_dist ** base_exp)
    np.fill_diagonal(heuristic_matrix, 0)
    
    # Stable neighborhood parameters
    min_neighbors = max(3, int(np.log2(n)))
    max_neighbors = min(12, n//4)
    base_neighbors = min(max_neighbors, max(min_neighbors, int(n**0.35)))
    
    # Geometric statistics collector
    def geo_mean(x):
        return np.exp(np.mean(np.log(x + epsilon)))
    
    for i in range(n):
        distances = distance_matrix[i]
        
        # Robust neighborhood selection
        k = base_neighbors
        nearest = np.argpartition(distances, k)[:k+1]
        nearest = nearest[nearest != i][:k]
        
        if len(nearest) > 0:
            # Geometric combination of local statistics
            local_scale = geo_mean(distances[nearest])
            
            # Simplified Gaussian-Entropy weighting
            sigma = 0.5 * local_scale
            gauss_weights = np.exp(-(distances**2)/(2*(sigma**2 + epsilon)))
            
            # Decoupled entropy regularization
            scaled_dist = distances / (local_scale + epsilon)
            entropy_probs = softmax(-scaled_dist * np.log(k + 1))
            entropy_probs[i] = 0
            
            # Geometric combination preserves stability
            combined_weights = np.sqrt(gauss_weights * entropy_probs)
            heuristic_matrix[i] *= combined_weights
    
    # Conservative normalization
    row_max = np.max(heuristic_matrix, axis=1, keepdims=True)
    return heuristic_matrix / (row_max + epsilon)


==> refine_tsp_constructive.py <==
import numpy as np
from collections import defaultdict

def select_next_node(current_node, destination_node, unvisited_nodes, distance_matrix):
    remaining_count = len(unvisited_nodes)
    if remaining_count == 1:
        return unvisited_nodes.pop()

    # Enhanced dynamic threshold with strategic destination-awareness
    current_distances = distance_matrix[current_node]
    min_dist = min(current_distances[n] for n in unvisited_nodes)
    progress = 1 - (remaining_count / (distance_matrix.shape[0] - 1))
    dest_ratio = distance_matrix[current_node][destination_node] / np.median(current_distances)
    dynamic_threshold = min_dist * (1.4 + 0.5 * progress) * (1 + 0.3 * dest_ratio)

    # Intelligent candidate filtering with progressive regret evaluation
    candidates = set()
    regret_scores = {}
    for node in unvisited_nodes:
        dist = current_distances[node]
        if dist <= dynamic_threshold:
            candidates.add(node)
        else:
            sorted_remain = sorted(unvisited_nodes - {node}, key=lambda x: current_distances[x])
            if len(sorted_remain) > 1:
                regret = current_distances[sorted_remain[1]] - dist
                if regret > 0.25 * dynamic_threshold * (0.9 + 0.3 * progress):
                    candidates.add(node)
                    regret_scores[node] = regret

    if not candidates:
        candidates = unvisited_nodes

    # Strategic horizon variation with computational efficiency
    max_depth = min(4, max(2, int(2.5 + progress * 1.5)))
    evaluation_cache = defaultdict(dict)
    best_node = None
    best_score = float('inf')

    for candidate in candidates:
        remaining = unvisited_nodes - {candidate}
        path_distance = current_distances[candidate]
        regret_sum = regret_scores.get(candidate, 0)
        depth = 0
        current_path = [current_node, candidate]

        while depth < max_depth and remaining:
            cache_key = (current_path[-1], frozenset(remaining))
            if depth in evaluation_cache and cache_key in evaluation_cache[depth]:
                next_node, dist, regret = evaluation_cache[depth][cache_key]
            else:
                sorted_remain = sorted(remaining, key=lambda x: distance_matrix[current_path[-1]][x])
                next_node = sorted_remain[0]
                dist = distance_matrix[current_path[-1]][next_node]
                regret = (distance_matrix[current_path[-1]][sorted_remain[1]] - dist) if len(sorted_remain) > 1 else 0
                evaluation_cache[depth][cache_key] = (next_node, dist, regret)

            path_distance += dist
            regret_sum += regret * (1.1 - depth/max_depth)  # Progressive decay
            current_path.append(next_node)
            remaining.remove(next_node)
            depth += 1

        # Efficient completion with destination consideration
        last_node = current_path[-1]
        while remaining:
            nearest = min(remaining, key=lambda x: distance_matrix[last_node][x])
            path_distance += distance_matrix[last_node][nearest]
            last_node = nearest
            remaining.remove(nearest)

        if last_node != destination_node:
            path_distance += distance_matrix[last_node][destination_node] * (0.5 + 0.5 * progress)

        # Adaptive scoring with strategic weights
        lookahead_weight = 0.55 + 0.15 * min(max_depth, 3)
        score = (0.45 * current_distances[candidate] + 
                lookahead_weight * path_distance + 
                (0.55 - lookahead_weight) * regret_sum)

        if score < best_score:
            best_score = score
            best_node = candidate

    return best_node if best_node is not None else min(unvisited_nodes, key=lambda x: current_distances[x])


==> refine_tsp_gls.py <==
import numpy as np

def heuristics(distance_matrix):
    # Calculate node centrality as inverse of average distance to other nodes
    centrality = 1 / (np.mean(distance_matrix, axis=1) + 1e-10)
    
    # Create edge penalty matrix by multiplying distance with centrality product
    penalty_matrix = distance_matrix * (centrality[:, None] * centrality[None, :])
    
    # Apply logarithmic scaling to dampen extreme values
    penalty_matrix = np.log1p(penalty_matrix)
    
    # Normalize to [0,1] range with min-max scaling
    min_val = np.min(penalty_matrix)
    max_val = np.max(penalty_matrix)
    normalized_matrix = (penalty_matrix - min_val) / (max_val - min_val + 1e-10)
    
    return normalized_matrix

